Recorp: Receiver-Oriented Policies for Industrial Wireless Networks

Future Industrial Internet-of-Things (IIoT) systems will require wireless solutions to connect sensors, actuators, and controllers as part of high data rate feedback-control loops over real-time flows. A key challenge in such networks is to provide predictable performance and adaptability in response to link quality variations. We address this challenge by developing RECeiver ORiented Policies (Recorp), which leverages the stability of IIoT workloads by combining offline policy synthesis and run-time adaptation. Compared to schedules that service a single flow in a slot, Recorp policies share slots among multiple flows by assigning a coordinator and a list of flows that may be serviced in the same slot. At run-time, the coordinator will execute one of the flows depending on which flows the coordinator has already received. A salient feature of Recorp is that it provides predictable performance: a policy meets the end-to-end reliability and deadline of flows when the link quality exceeds a user-specified threshold. Experiments show that across IIoT workloads, policies provided a median increase of 50% to 142% in real-time capacity and a median decrease of 27% to 70% in worst-case latency when schedules and policies are configured to meet an end-to-end reliability of 99%.

==> figures/reliability_example.py <==
import matplotlib.pyplot as plt
import numpy as np

if __name__ == '__main__':
    ec = lambda s: s + 3*s**2 - 5*s**3 + 2*s**4
    eb = lambda s: 3*s - 3*s**2 + s**3
    
    s = np.linspace(0,1)
    ec_vals = list(map(ec, s))
    eb_vals = list(map(eb, s))

    plt.plot(s, eb_vals)
    plt.plot(s, ec_vals)
    plt.legend(['$E_0= s^2 +2s^2f +3sf^2$', '$E_1 = s^2 +2s^2f+3s^2f^2 +sf^3$'])
    plt.xlabel('Probability of success ($P_s$)')
    plt.ylabel('End-to-end reliability')
    plt.savefig('example_e2e.pdf')
